Strong Soft X-ray Excess in 2015 XMM-Newton Observation of BL--Lac OJ~287

We report a strong soft X-ray excess in the BL--Lacartae $\gamma$-ray blazar OJ~287 during the long exposure in May 2015, amongst two of the latest \xmm~{} observations performed in May 2015 and 2018. In case of May 2015 observation, a logparabola model fits the EPIC-pn data well while a logparabola plus powerlaw describes the overall simultaneous optical to X-ray spectra, suggesting the excess as the synchrotron tail. This interpretation, however, is inconsistent with the observed spectral break between near-infrared and optical spectra, attributed to standard disk around a supermassive black hole (SMBH). Based on this, we considered two commonly invoked accretion disk based models in AGNs to explain the soft excess: the cool Comptonization component in the accretion disk and the blurred reflection from the partially ionized accretion disk. We found that both cool Comptonization and blurred reflection models provide equally good fit to the data and favor a super-heavy SMBH of mass $\sim 10^{10}~M_\odot$. Further investigation of about a month long simultaneous X-ray and UV pointing observations revealed a delayed UV emission with respect to the 1.5-10 keV band, favoring X-ray reprocessing phenomenon as the dominant mechanism. The results suggest that the soft excess is probably caused by strong light bending close to the SMBH. The detected soft excess in 2015 data and its disappearance in 2018 data is also consistent with the presence of accretion disk emission, inferred from the NIR-optical spectral} break between May 2013 to March 2016.

==> oj287_R2.sh <==
latex oj287_R2.tex
bibtex oj287_R2.aux
latex oj287_R2.tex
latex oj287_R2.tex
dvipdf oj287_R2.dvi
evince oj287_R2.pdf &

